Explicit computation of symmetric differentials and its application to quasi-hyperbolicity

We develop explicit techniques to investigate algebraic quasi-hyperbolicity of singular surfaces through the constraints imposed by symmetric differentials. We apply these methods to prove that rational curves on Barth's sextic surface, apart from some well-known ones, must pass through at least four singularities, and that genus 1 curves must pass through at least two. On the surface classifying perfect cuboids, our methods show that rational curves, again apart from some well-known ones, must pass through at least seven singularities, and that genus 1 curves must pass through at least two. We also improve lower bounds on the dimension of the space of symmetric differentials on surfaces with $A_1$-singularities, and use our work to show that Barth's decic, Sarti's surface, and the surface parametrizing $3\times 3$ magic squares of squares are all algebraically quasi-hyperbolic.

==> anc/barthsextic.out <==
Magma V2.25-5     Fri Mar 12 2021 15:09:20 on gaby     [Seed = 1181602529]
Type ? for help.  Type <Ctrl>-D to quit.

> 
> //computation of module M^{vv} in reduction 
> p:=10000000000000000000000000000000000000883;
> k:=GF(p^2);
> r:=Sqrt(k!5);
> phi:=(1+r)/2;
> P3<x,y,z,w>:=ProjectiveSpace(k,3);
> F:=4*(phi^2*x^2-y^2)*(phi^2*y^2-z^2)*(phi^2*z^2-x^2)-(1+2*phi)*(x^2+y^2+z^2-w^2)^2*w^2;
> 
> R:=Parent(y);
> OX:=quo<RModule(R,[0])|[F]>;
> v:=[P3.i: i in [1..4]];
> K:=FoF(Parent(y));
> DP3<Dx,Dy,Dz,Dw>:=PolynomialRing(K,4);
> preDX:=quo<RModule(R,[1,1,1,1])|
>    [[i eq j select f else 0: i in [1..4]]:j in [1..4],f in [F]] cat
>    [[Derivative(f,x): x in v]: f in [F]]>;
> I:=[ <1, 2>, <1, 3>, <1, 4>, <2,3>,<2,4>,<3,4>];
> MR:=Matrix([v[i[1]]*preDX.i[2]-v[i[2]]*preDX.i[1]: i in I]);
> R6:=RModule(R,[2: i in [1..#I]]);
> krn:=Kernel(Homomorphism(R6,preDX,MR));
> DX,R6toDX:=quo<R6|krn>;
> DXbasis:=[P3.i[1]*DP3.i[2]-P3.i[2]*DP3.i[1]:i in I];
> T2DX,toT2DX:=TensorProduct(DX,DX);
> J:=[<i,j>: i in[j..Rank(DX)], j in [1..Rank(DX)]];
> S2DX,T2DXtoS2DX:=quo<T2DX|[toT2DX(DX.j[1],DX.j[2])-toT2DX(DX.j[2],DX.j[1]): j in J]>;
> M:=S2DX;
> time Md,mp1:=Hom(M,OX);
Time: 311.410
> time Mdd,mp2:=Hom(Md,OX);
Time: 1.560
> 
> //lifting to characteristic 0
> K<r5>:=QuadraticField(5);
> _<xK>:=PolynomialRing(K);
> Ktok:=func< u | a[1]+r*a[2] where a:=Eltseq(u)>;
> function lift_coef(kelt)
>     _,nm:=RationalReconstruction(Norm(kelt));
>     _,tr:=RationalReconstruction(Trace(kelt));
>     rts:=Roots(xK^2-tr*xK+nm);
>     L:=[r[1]: r in rts | Ktok(r[1]) eq kelt];
>     assert #L eq 1;
>     return L[1];
> end function;
> _<X,Y,Z,W>:=PolynomialRing(K,4,"grevlex");
> function lift_pol(g)
>     G:=Parent(X)!0;
>     for t in Terms(g) do
>         e:=Exponents(t);
>         G+:=lift_coef(Coefficients(t)[1])*PowerProduct([X,Y,Z,W],e);
>     end for;
>     return G;
> end function;
> 
> //lifting. We write our results into a separate file, so that we do not have
> //to execute this part again.
> //we lift the module M to characteristic 0. No problems here: we know the coefficients
> //are small enough to recover reliably.
> relM:=[[lift_pol(g): g in Eltseq(r)]: r in Relations(M)];
> Write("sextic_results.m","K<r5>:=QuadraticField(5);");
> Write("sextic_results.m","R<X,Y,Z,W>:=PolynomialRing(K,4);");
> Write("sextic_results.m","M_grading:=");
> Write("sextic_results.m",Grading(M));
> Write("sextic_results.m",";");
> Write("sextic_results.m","M_relations:=");
> Write("sextic_results.m",relM);
> Write("sextic_results.m",";");
> 
> //lifting of Md, and store matrix "A" as Md_matrix
> relMd:=[[lift_pol(g): g in Eltseq(r)]: r in Relations(Md)];
> Write("sextic_results.m","Md_grading:=");
> Write("sextic_results.m",Grading(Md));
> Write("sextic_results.m",";");
> Write("sextic_results.m","Md_relations:=");
> Write("sextic_results.m",relMd);
> Write("sextic_results.m",";");
> Write("sextic_results.m","Md_matrix:=");
> Write("sextic_results.m",[[lift_pol(g): g in Eltseq(Matrix(mp1(a)))]: a in Basis(Domain(mp1))]);
> Write("sextic_results.m",";");
> 
> //lifting of Mdd, and store matrix "B" as Mdd_matrix
> relMdd:=[[lift_pol(g): g in Eltseq(r)]: r in Relations(Mdd)];
> Write("sextic_results.m","Mdd_grading:=");
> Write("sextic_results.m",Grading(Mdd));
> Write("sextic_results.m",";");
> Write("sextic_results.m","Mdd_relations:=");
> Write("sextic_results.m",relMdd);
> Write("sextic_results.m",";");
> Write("sextic_results.m","Mdd_matrix:=");
> Write("sextic_results.m",[[lift_pol(g): g in Eltseq(Matrix(mp2(a)))]: a in Basis(Domain(mp2))]);
> Write("sextic_results.m",";");
> 
> //the results of the code above are loaded by the command below.
> load "sextic_results.m";
Loading "sextic_results.m"
> //reconstruct modules (in characteristic 0!) from listed data
> S2DX:=quo<RModule(R,M_grading)|M_relations>; //this one is guaranteed to be correct
> Md:=quo<RModule(R,Md_grading)|Md_relations>;
> hatS2DX:=quo<RModule(R,Mdd_grading)|Mdd_relations>;
> A:=Md_matrix;
> Amat:=Matrix(A);
> B:=Mdd_matrix;
> Bmat:=Matrix(B);
> phi:=(1+r5)/2;
> F:=4*(phi^2*X^2-Y^2)*(phi^2*Y^2-Z^2)*(phi^2*Z^2-X^2)-(1+2*phi)*(X^2+Y^2+Z^2-W^2)^2*W^2;
> P3:=Proj(R);
> B6:=Scheme(P3,F);
> SB6:=SingularSubscheme(B6);
> sing:=Support(SB6);
> 
> //Check that the matrices A and B describe well-defined pairings.
> assert forall{ v : v in Relations(Md) | S2DX!Eltseq(Vector(v)*Amat) eq 0 };
> assert forall{ v : v in Relations(S2DX) | Md!Eltseq(Vector(v)*Transpose(Amat)) eq 0};
> assert forall{v: v in Relations(hatS2DX) | Md!Eltseq(Vector(v)*Bmat) eq 0 };
> assert forall{v: v in Relations(Md) | hatS2DX!Eltseq(Vector(v)*Transpose(Bmat)) eq 0};
> 
> //check that Mdd is isomorphic to its double dual
> OX:=quo<RModule(R,[0])|[F]>;
> Mddd:=Hom(hatS2DX,OX);
> Mdddd:=Hom(Mddd,OX);
> assert HilbertSeries(hatS2DX) eq HilbertSeries(Mdddd);
> 
> I:=[ <1, 2>, <1, 3>, <1, 4>, <2,3>,<2,4>,<3,4>];
> J:=[<i,j>: i in [j..6], j in [1..6]];
> 
> assert Grading(hatS2DX) eq [0,0,0,-1,-1,-1];
> 
> L:=[];
> //We consider 4 affine patches, with particular representatives of our sheaves chosen.
> patches:=[<<3,2,4>,[1,3,6]>,
> <<3,2,4>,[3,4,5]>,
> <<2,1,3>,[4,5,6]>,
> <<2,1,4>,[2,4,6]>];
> //we collect the determinants of the matrices we need to invert:
> //outside the vanishing of that determinant, the differentials we compute
> //are appropriately described (since we multiply by the adjoint rather than by the inverse
> //of the matrix, there are no denominators to deal with)
> //We also need to consider the plane "at infinity" for each of the chosen
> //patches, but in each case, the determinant ends up vanishing there too.
> //The vanishing of each of these determinants forms a dimension one subscheme of the surface
> //On the complement of the union of these, all four descriptions are valid
> Adets:=[];
> //we also collect the matrices that describe the differentials. We can take
> //pairwise resultants of these to bound the locus in which genus 0 curves can occur.
> //Each C is a 6x3 matrix. Each row contains the coefficients for
> //(du)^2, du*dv, (dv)^2, where u,v are local parameters
> //the rows 4,5,6 correspond to the weight -1 generators of the module. Those are the ones
> //we can use to make regular symmetric differentials that vanish on an arbitrary hyperplane section.
> Cs:=[];
> for p in patches do
>     //p0 is the index of the variable determining the affine patch, so Y=1 corresponds to p0=2
>     //p1,p2 are the indices of the variables that are taken to be local parameters.
>     p0,p1,p2:=Explode(p[1]);
>     //we need to select three rows from the matrix A in order to get a square matrix.
>     //this selection is relatively arbitrary.
>     rowsel:=p[2];
>     i1:=(p0 lt p1) select Index(I,<p0,p1>) else Index(I,<p1,p0>);
>     i2:=(p0 lt p2) select Index(I,<p0,p2>) else Index(I,<p2,p0>);
>     if i2 gt i1 then
>         i1,i2:=Explode(<i2,i1>);
>     end if;
>     j1:=Index(J,<i1,i1>);
>     j2:=Index(J,<i1,i2>);
>     j3:=Index(J,<i2,i2>);
>     Jsel:=[j1,j2,j3];
>     Aprime:=Matrix([a[Jsel]: a in A[rowsel]]);
>     Bprime:=Matrix([b[rowsel]: b in B]);
>     C:=Bprime*Adjoint(Transpose(Aprime));
>     Append(~Adets,Determinant(Aprime));
>     Append(~Cs,C);
> end for;
> 
> function sylvester(v,w)
>     return Determinant(Matrix([Eltseq(v) cat [0], [0] cat Eltseq(v), Eltseq(w) cat [0], [0] cat Eltseq(w)]));
> end function;
> 
> //this is the locus where all the resultants that we consider vanish. It turns out to be a 0-dimensional
> //locus, meaning that any of the genus 0 or 1 curves that we know are bounded by the kind of differentials
> //we consider, must lie in the locus of vanishing of one of the determinants we collected.
> locs:=[Scheme(B6,[sylvester(C[4],C[5]),sylvester(C[4],C[6]),sylvester(C[5],C[6])]) : C in Cs];
> locus:=&meet locs;
> 
> //For some computations working directly in characteristic 0 is infeasible.
> //instead, we work modulo a (large) prime and use rational reconstruction to lift our results back.
> //We generally need some verification to check that our computation is correct.
> //some other results can be derived directly from the reduction. In those cases we would end up with
> //results faster by using a smaller prime (and one where 5 is a square).
> p:=10000000000000000000000000000000000000883;
> Fq:=GF(p^2);
> red:=hom<K->Fq| Bang(Rationals(),Fq),Sqrt(Fq!(5))>;
> P3Fq:=ProjectiveSpace(Fq,3);
> redR:=hom<CoordinateRing(P3)->CoordinateRing(P3Fq) | red, [P3Fq.i: i in [1..4]]>;
> 
> _<xK>:=PolynomialRing(K);
> function lift_coef(kelt)
>     _,nm:=RationalReconstruction(Norm(kelt));
>     _,tr:=RationalReconstruction(Trace(kelt));
>     rts:=Roots(xK^2-tr*xK+nm);
>     L:=[r[1]: r in rts | red(r[1]) eq kelt];
>     assert #L eq 1;
>     return L[1];
> end function;
> 
> function lift_pol(g)
>     G:=Parent(X)!0;
>     for t in Terms(g) do
>         e:=Exponents(t);
>         G+:=lift_coef(Coefficients(t)[1])*PowerProduct([X,Y,Z,W],e);
>     end for;
>     return G;
> end function;
> 
> //Back to the locus defined by the vanishing of the Sylvester determinants.
> //We confirm the dimension is 0 in reduction, and therefore also over K. That means any genus 0 curves
> //that lie in a plane and any genus 1 curves that avoid the singular locus, must occur in the vanishing
> //locus of the determinants of one of the A'.
> Dimension(Scheme(P3Fq,[redR(g): g in DefiningPolynomials(locus)]));
0
> 
> //taking radical ideals is one of the things that is not feasible in
> //characteristic 0. So, we define a function that does it in reduction, decomposes into
> //primary components, and then uses rational reconstruction to lift the components.
> //computing colon ideals is much cheaper and can be done in characteristic 0,
> //so we certify our lifted result by showing that removing each of the lifted components
> //leaves us with the empty scheme. That shows that the lifted components indeed contain the support
> //of the original scheme. Note that this routine expects an equidimensional support
> //and that no component splits further in reduction (that could disrupt lifting!)
> //it turns out these things all hold for our applications.
> function decompose(D)
>     Dr:=Scheme(P3Fq,[redR(f): f in DefiningPolynomials(D)]);
>     print "computing reduced subscheme ...";
>     rDr:=ReducedSubscheme(Dr);
>     print "decomposing ...";
>     rpc:=PrimaryComponents(rDr);
>     print "lifting ...:";
>     pc:=[ Scheme(P3,[lift_pol(g): g in DefiningPolynomials(c)]): c in rpc];
>     print "colon ideals!";
>     T:=D;
>     for p in pc do
>         e:=Degree(T);
>         repeat
>             d:=e;
>             T:=Difference(T,p);
>             e:=Degree(T);
>         until e eq d;
>     end for;
>     if Dimension(T) ne -1 then
>         error "Lifted components do not support scheme fully";
>     end if;
>     return pc;
> end function;
> 
> //After checking that "locus" is of dimension 0 and hence does not contain any curves,
> //we see that any "special" curves
> //(genus 1 curves not passing through any nodes or genus 0 curves passing through nodes in a hyperplane)
> //would have to lie in the locus where det(A') vamishes, for one of the four A' we consider.
> //We use the "decomposition" routine above to find the curves that make up that locus.
> Aloci:=[Scheme(B6,d): d in Adets];
> Acurves:=[decompose(a): a in Aloci];
computing reduced subscheme ...
decomposing ...
lifting ...:
colon ideals!
computing reduced subscheme ...
decomposing ...
lifting ...:
colon ideals!
computing reduced subscheme ...
decomposing ...
lifting ...:
colon ideals!
computing reduced subscheme ...
decomposing ...
lifting ...:
colon ideals!
> 
> //we find various components in each locus, but there's overlap.
> //in total, we're left with 29 curves.
> [#a : a in Acurves];
[ 16, 13, 15, 13 ]
> Aset:={a: a in b, b in Acurves};
> #Aset;
29
> Aset:={Curve(a):a in Aset};
> 
> //next we determine curves that are "accounted for": curves that lie in planes spanned by nodes.
> plns:={Krn.1: s in  Subsets(sing,3) | Dimension(Krn) eq 1 where Krn:=Kernel(Transpose(Matrix([Eltseq(v): v in s])))};
> 
> //automorphism group of the Barth sextic:
> m1:=Matrix(K,4,4,[0,1,0,0, 0,0,1,0, 1,0,0,0, 0,0,0,1]) where w:=((r5+1)/2);
> m2:=1/2*Matrix(K,4,4,[w,w-1,1,0, w-1,1,-w,0, -1,w,w-1,0, 0,0,0,2]) where w:=((r5+1)/2);
> Gamma:=sub<GL(4,K)|m1,m2>;
> function normalize(v)
>     for i in [1..4] do
>         if v[i] ne 0 then
>             return v/v[i];
>         end if;
>     end for;
> end function;
> 
> AUT:={map<P3->P3 | Eltseq(Vector([P3.1,P3.2,P3.3,P3.4])*ChangeRing((m),Parent(X)))>: m in Gamma};
> assert forall{a: a in AUT | B6@@a eq B6 };
> 
> //in order to save some work, we take orbit representatives of the planes under AUT.
> V:=plns;
> representatives:=[];
> repeat
>     v:=Rep(V);
>     Append(~representatives,v);
>     orb:={normalize(w): w in Orbit(Gamma,v)};
>     assert orb subset V;
>     V diff:=orb;
> until #V eq 0;
> #representatives;
91
> 
> //Take the plane sections
> PlaneSections:=[ReducedSubscheme(Scheme(B6,&+[v[i]*P3.i: i in [1..4]])): v in representatives];
> 
> //Take the irreducible components. These are the relevant curves on the Barth sextic
> //We split them by genus 0 and 1 and take full orbits under the automorphisms
> PlaneCurves:={Curve(C): C in PrimaryComponents(a), a in PlaneSections};
> genus0:={C@@a: a in AUT, C in PlaneCurves | Genus(C) eq 0};
> genus1:={C@@a: a in AUT, C in PlaneCurves | Genus(C) eq 1};
> 
> //some stats on the degree of the curves and the number of nodes they go through.
> {*<Degree(C),Degree(C meet SB6)>: C in genus0*};
{* <1, 5>^^6, <2, 10>^^6, <6, 10>^^15 *}
> {*<Degree(C),Degree(C meet SB6)>: C in genus1*};
{* <3, 15>^^20, <5, 10>^^48, <6, 9>^^10 *}
> 
> //demonstration that the degree 6 curve of "genus 1" splits when sqrt(-1) is adjoined
> //into a union of two plane cubics (passing through 9 nodes).
> C6:=[C: C in genus1 | Degree(C) eq 6][1];
> PrimaryComponents(BaseChange(C6,CompositeFields(K,QuadraticField(-1))[1]));
[
Scheme over Number Field with defining polynomial x^4 - 8*x^2 + 36 over the Rational Field defined by
$.1 + 1/24*(-$.1^3 + 14*$.1 - 36)*$.3,
$.2^2*$.3 + 1/96*($.1^3 + 6*$.1^2 - 2*$.1 - 24)*$.2^2*$.4 + 1/24*(-$.1^3 + 14*$.1 - 36)*$.3^3 + 1/32*(-$.1^3 + 6*$.1^2 + 2*$.1 - 24)*$.3^2*$.4 + 1/96*(-$.1^3 - 6*$.1^2 + 2*$.1 + 24)*$.4^3,
Scheme over Number Field with defining polynomial x^4 - 8*x^2 + 36 over the Rational Field defined by
$.1 + 1/24*(-$.1^3 + 14*$.1 - 36)*$.3,
$.2^2*$.3 + 1/96*(-$.1^3 - 6*$.1^2 + 2*$.1 + 24)*$.2^2*$.4 + 1/24*(-$.1^3 + 14*$.1 - 36)*$.3^3 + 1/32*($.1^3 - 6*$.1^2 - 2*$.1 + 24)*$.3^2*$.4 + 1/96*($.1^3 + 6*$.1^2 - 2*$.1 - 24)*$.4^3
]
> 
> //We remove from our 29 curves the curves accounted for above. This leaves us with 6 curves.
> Arem:=Setseq(Aset diff genus0 diff genus1);
> #Arem;
6
> //We compute genera in reduction. A non-hyperbolic curve cannot reduce to a hyperbolic one,
> //so this allows us to discard several of the curves.
> genus_A:=[Genus(Curve(P3Fq,[redR(g): g in DefiningPolynomials(a)])): a in Arem];
> genus_A;
[ 65, 5, 25, 19, 1, 1 ]
> //there are two curves. Each is an intersection of 2 quadrics passing through 16 nodes
> remaining:=[Arem[i]: i in [1..#Arem]| genus_A[i] le 1];
> [<Degree(C),Degree(C meet SB6)>: C in remaining];
[ <4, 16>, <4, 16> ]
> //these are genus 1 curves passing through nodes spanning P3, so we are not making statements about them,
> //but it is interesting that we find these curves anyway. The two curves found here are part of an
> //orbit of length 15 under the automorphism group.
> #{C@@a: C in remaining, a in AUT};
15
> 
> quit;

Total time: 2763.379 seconds, Total memory usage: 1014.38MB


==> anc/barthsextic_script.m <==
// preamble
SetColumns(0);
SetLogFile("barthsextic.out");
SetEchoInput(true);

//computation of module M^{vv} in reduction 
p:=10000000000000000000000000000000000000883;
k:=GF(p^2);
r:=Sqrt(k!5);
phi:=(1+r)/2;
P3<x,y,z,w>:=ProjectiveSpace(k,3);
F:=4*(phi^2*x^2-y^2)*(phi^2*y^2-z^2)*(phi^2*z^2-x^2)-(1+2*phi)*(x^2+y^2+z^2-w^2)^2*w^2;

R:=Parent(y);
OX:=quo<RModule(R,[0])|[F]>;
v:=[P3.i: i in [1..4]];
K:=FoF(Parent(y));
DP3<Dx,Dy,Dz,Dw>:=PolynomialRing(K,4);
preDX:=quo<RModule(R,[1,1,1,1])|
   [[i eq j select f else 0: i in [1..4]]:j in [1..4],f in [F]] cat
   [[Derivative(f,x): x in v]: f in [F]]>;
I:=[ <1, 2>, <1, 3>, <1, 4>, <2,3>,<2,4>,<3,4>];
MR:=Matrix([v[i[1]]*preDX.i[2]-v[i[2]]*preDX.i[1]: i in I]);
R6:=RModule(R,[2: i in [1..#I]]);
krn:=Kernel(Homomorphism(R6,preDX,MR));
DX,R6toDX:=quo<R6|krn>;
DXbasis:=[P3.i[1]*DP3.i[2]-P3.i[2]*DP3.i[1]:i in I];
T2DX,toT2DX:=TensorProduct(DX,DX);
J:=[<i,j>: i in[j..Rank(DX)], j in [1..Rank(DX)]];
S2DX,T2DXtoS2DX:=quo<T2DX|[toT2DX(DX.j[1],DX.j[2])-toT2DX(DX.j[2],DX.j[1]): j in J]>;
M:=S2DX;
time Md,mp1:=Hom(M,OX);
time Mdd,mp2:=Hom(Md,OX);

//lifting to characteristic 0
K<r5>:=QuadraticField(5);
_<xK>:=PolynomialRing(K);
Ktok:=func< u | a[1]+r*a[2] where a:=Eltseq(u)>;
function lift_coef(kelt)
    _,nm:=RationalReconstruction(Norm(kelt));
    _,tr:=RationalReconstruction(Trace(kelt));
    rts:=Roots(xK^2-tr*xK+nm);
    L:=[r[1]: r in rts | Ktok(r[1]) eq kelt];
    assert #L eq 1;
    return L[1];
end function;
_<X,Y,Z,W>:=PolynomialRing(K,4,"grevlex");
function lift_pol(g)
    G:=Parent(X)!0;
    for t in Terms(g) do
        e:=Exponents(t);
        G+:=lift_coef(Coefficients(t)[1])*PowerProduct([X,Y,Z,W],e);
    end for;
    return G;
end function;

//lifting. We write our results into a separate file, so that we do not have
//to execute this part again.
//we lift the module M to characteristic 0. No problems here: we know the coefficients
//are small enough to recover reliably.
relM:=[[lift_pol(g): g in Eltseq(r)]: r in Relations(M)];
Write("sextic_results.m","K<r5>:=QuadraticField(5);");
Write("sextic_results.m","R<X,Y,Z,W>:=PolynomialRing(K,4);");
Write("sextic_results.m","M_grading:=");
Write("sextic_results.m",Grading(M));
Write("sextic_results.m",";");
Write("sextic_results.m","M_relations:=");
Write("sextic_results.m",relM);
Write("sextic_results.m",";");

//lifting of Md, and store matrix "A" as Md_matrix
relMd:=[[lift_pol(g): g in Eltseq(r)]: r in Relations(Md)];
Write("sextic_results.m","Md_grading:=");
Write("sextic_results.m",Grading(Md));
Write("sextic_results.m",";");
Write("sextic_results.m","Md_relations:=");
Write("sextic_results.m",relMd);
Write("sextic_results.m",";");
Write("sextic_results.m","Md_matrix:=");
Write("sextic_results.m",[[lift_pol(g): g in Eltseq(Matrix(mp1(a)))]: a in Basis(Domain(mp1))]);
Write("sextic_results.m",";");

//lifting of Mdd, and store matrix "B" as Mdd_matrix
relMdd:=[[lift_pol(g): g in Eltseq(r)]: r in Relations(Mdd)];
Write("sextic_results.m","Mdd_grading:=");
Write("sextic_results.m",Grading(Mdd));
Write("sextic_results.m",";");
Write("sextic_results.m","Mdd_relations:=");
Write("sextic_results.m",relMdd);
Write("sextic_results.m",";");
Write("sextic_results.m","Mdd_matrix:=");
Write("sextic_results.m",[[lift_pol(g): g in Eltseq(Matrix(mp2(a)))]: a in Basis(Domain(mp2))]);
Write("sextic_results.m",";");

//the results of the code above are loaded by the command below.
load "sextic_results.m";

//reconstruct modules (in characteristic 0!) from listed data
S2DX:=quo<RModule(R,M_grading)|M_relations>; //this one is guaranteed to be correct
Md:=quo<RModule(R,Md_grading)|Md_relations>;
hatS2DX:=quo<RModule(R,Mdd_grading)|Mdd_relations>;
A:=Md_matrix;
Amat:=Matrix(A);
B:=Mdd_matrix;
Bmat:=Matrix(B);
phi:=(1+r5)/2;
F:=4*(phi^2*X^2-Y^2)*(phi^2*Y^2-Z^2)*(phi^2*Z^2-X^2)-(1+2*phi)*(X^2+Y^2+Z^2-W^2)^2*W^2;
P3:=Proj(R);
B6:=Scheme(P3,F);
SB6:=SingularSubscheme(B6);
sing:=Support(SB6);

//Check that the matrices A and B describe well-defined pairings.
assert forall{ v : v in Relations(Md) | S2DX!Eltseq(Vector(v)*Amat) eq 0 };
assert forall{ v : v in Relations(S2DX) | Md!Eltseq(Vector(v)*Transpose(Amat)) eq 0};
assert forall{v: v in Relations(hatS2DX) | Md!Eltseq(Vector(v)*Bmat) eq 0 };
assert forall{v: v in Relations(Md) | hatS2DX!Eltseq(Vector(v)*Transpose(Bmat)) eq 0};

//check that Mdd is isomorphic to its double dual
OX:=quo<RModule(R,[0])|[F]>;
Mddd:=Hom(hatS2DX,OX);
Mdddd:=Hom(Mddd,OX);
assert HilbertSeries(hatS2DX) eq HilbertSeries(Mdddd);

I:=[ <1, 2>, <1, 3>, <1, 4>, <2,3>,<2,4>,<3,4>];
J:=[<i,j>: i in [j..6], j in [1..6]];

assert Grading(hatS2DX) eq [0,0,0,-1,-1,-1];

L:=[];
//We consider 4 affine patches, with particular representatives of our sheaves chosen.
patches:=[<<3,2,4>,[1,3,6]>,
<<3,2,4>,[3,4,5]>,
<<2,1,3>,[4,5,6]>,
<<2,1,4>,[2,4,6]>];
//we collect the determinants of the matrices we need to invert:
//outside the vanishing of that determinant, the differentials we compute
//are appropriately described (since we multiply by the adjoint rather than by the inverse
//of the matrix, there are no denominators to deal with)
//We also need to consider the plane "at infinity" for each of the chosen
//patches, but in each case, the determinant ends up vanishing there too.
//The vanishing of each of these determinants forms a dimension one subscheme of the surface
//On the complement of the union of these, all four descriptions are valid
Adets:=[];
//we also collect the matrices that describe the differentials. We can take
//pairwise resultants of these to bound the locus in which genus 0 curves can occur.
//Each C is a 6x3 matrix. Each row contains the coefficients for
//(du)^2, du*dv, (dv)^2, where u,v are local parameters
//the rows 4,5,6 correspond to the weight -1 generators of the module. Those are the ones
//we can use to make regular symmetric differentials that vanish on an arbitrary hyperplane section.
Cs:=[];
for p in patches do
    //p0 is the index of the variable determining the affine patch, so Y=1 corresponds to p0=2
    //p1,p2 are the indices of the variables that are taken to be local parameters.
    p0,p1,p2:=Explode(p[1]);
    //we need to select three rows from the matrix A in order to get a square matrix.
    //this selection is relatively arbitrary.
    rowsel:=p[2];
    i1:=(p0 lt p1) select Index(I,<p0,p1>) else Index(I,<p1,p0>);
    i2:=(p0 lt p2) select Index(I,<p0,p2>) else Index(I,<p2,p0>);
    if i2 gt i1 then
        i1,i2:=Explode(<i2,i1>);
    end if;
    j1:=Index(J,<i1,i1>);
    j2:=Index(J,<i1,i2>);
    j3:=Index(J,<i2,i2>);
    Jsel:=[j1,j2,j3];
    Aprime:=Matrix([a[Jsel]: a in A[rowsel]]);
    Bprime:=Matrix([b[rowsel]: b in B]);
    C:=Bprime*Adjoint(Transpose(Aprime));
    Append(~Adets,Determinant(Aprime));
    Append(~Cs,C);
end for;

function sylvester(v,w)
    return Determinant(Matrix([Eltseq(v) cat [0], [0] cat Eltseq(v), Eltseq(w) cat [0], [0] cat Eltseq(w)]));
end function;

//this is the locus where all the resultants that we consider vanish. It turns out to be a 0-dimensional
//locus, meaning that any of the genus 0 or 1 curves that we know are bounded by the kind of differentials
//we consider, must lie in the locus of vanishing of one of the determinants we collected.
locs:=[Scheme(B6,[sylvester(C[4],C[5]),sylvester(C[4],C[6]),sylvester(C[5],C[6])]) : C in Cs];
locus:=&meet locs;

//For some computations working directly in characteristic 0 is infeasible.
//instead, we work modulo a (large) prime and use rational reconstruction to lift our results back.
//We generally need some verification to check that our computation is correct.
//some other results can be derived directly from the reduction. In those cases we would end up with
//results faster by using a smaller prime (and one where 5 is a square).
p:=10000000000000000000000000000000000000883;
Fq:=GF(p^2);
red:=hom<K->Fq| Bang(Rationals(),Fq),Sqrt(Fq!(5))>;
P3Fq:=ProjectiveSpace(Fq,3);
redR:=hom<CoordinateRing(P3)->CoordinateRing(P3Fq) | red, [P3Fq.i: i in [1..4]]>;

_<xK>:=PolynomialRing(K);
function lift_coef(kelt)
    _,nm:=RationalReconstruction(Norm(kelt));
    _,tr:=RationalReconstruction(Trace(kelt));
    rts:=Roots(xK^2-tr*xK+nm);
    L:=[r[1]: r in rts | red(r[1]) eq kelt];
    assert #L eq 1;
    return L[1];
end function;

function lift_pol(g)
    G:=Parent(X)!0;
    for t in Terms(g) do
        e:=Exponents(t);
        G+:=lift_coef(Coefficients(t)[1])*PowerProduct([X,Y,Z,W],e);
    end for;
    return G;
end function;

//Back to the locus defined by the vanishing of the Sylvester determinants.
//We confirm the dimension is 0 in reduction, and therefore also over K. That means any genus 0 curves
//that lie in a plane and any genus 1 curves that avoid the singular locus, must occur in the vanishing
//locus of the determinants of one of the A'.
Dimension(Scheme(P3Fq,[redR(g): g in DefiningPolynomials(locus)]));

//taking radical ideals is one of the things that is not feasible in
//characteristic 0. So, we define a function that does it in reduction, decomposes into
//primary components, and then uses rational reconstruction to lift the components.
//computing colon ideals is much cheaper and can be done in characteristic 0,
//so we certify our lifted result by showing that removing each of the lifted components
//leaves us with the empty scheme. That shows that the lifted components indeed contain the support
//of the original scheme. Note that this routine expects an equidimensional support
//and that no component splits further in reduction (that could disrupt lifting!)
//it turns out these things all hold for our applications.
function decompose(D)
    Dr:=Scheme(P3Fq,[redR(f): f in DefiningPolynomials(D)]);
    print "computing reduced subscheme ...";
    rDr:=ReducedSubscheme(Dr);
    print "decomposing ...";
    rpc:=PrimaryComponents(rDr);
    print "lifting ...:";
    pc:=[ Scheme(P3,[lift_pol(g): g in DefiningPolynomials(c)]): c in rpc];
    print "colon ideals!";
    T:=D;
    for p in pc do
        e:=Degree(T);
        repeat
            d:=e;
            T:=Difference(T,p);
            e:=Degree(T);
        until e eq d;
    end for;
    if Dimension(T) ne -1 then
        error "Lifted components do not support scheme fully";
    end if;
    return pc;
end function;

//After checking that "locus" is of dimension 0 and hence does not contain any curves,
//we see that any "special" curves
//(genus 1 curves not passing through any nodes or genus 0 curves passing through nodes in a hyperplane)
//would have to lie in the locus where det(A') vamishes, for one of the four A' we consider.
//We use the "decomposition" routine above to find the curves that make up that locus.
Aloci:=[Scheme(B6,d): d in Adets];
Acurves:=[decompose(a): a in Aloci];

//we find various components in each locus, but there's overlap.
//in total, we're left with 29 curves.
[#a : a in Acurves];
Aset:={a: a in b, b in Acurves};
#Aset;
Aset:={Curve(a):a in Aset};

//next we determine curves that are "accounted for": curves that lie in planes spanned by nodes.
plns:={Krn.1: s in  Subsets(sing,3) | Dimension(Krn) eq 1 where Krn:=Kernel(Transpose(Matrix([Eltseq(v): v in s])))};

//automorphism group of the Barth sextic:
m1:=Matrix(K,4,4,[0,1,0,0, 0,0,1,0, 1,0,0,0, 0,0,0,1]) where w:=((r5+1)/2);
m2:=1/2*Matrix(K,4,4,[w,w-1,1,0, w-1,1,-w,0, -1,w,w-1,0, 0,0,0,2]) where w:=((r5+1)/2);
Gamma:=sub<GL(4,K)|m1,m2>;
function normalize(v)
    for i in [1..4] do
        if v[i] ne 0 then
            return v/v[i];
        end if;
    end for;
end function;

AUT:={map<P3->P3 | Eltseq(Vector([P3.1,P3.2,P3.3,P3.4])*ChangeRing((m),Parent(X)))>: m in Gamma};
assert forall{a: a in AUT | B6@@a eq B6 };

//in order to save some work, we take orbit representatives of the planes under AUT.
V:=plns;
representatives:=[];
repeat
    v:=Rep(V);
    Append(~representatives,v);
    orb:={normalize(w): w in Orbit(Gamma,v)};
    assert orb subset V;
    V diff:=orb;
until #V eq 0;
#representatives;

//Take the plane sections
PlaneSections:=[ReducedSubscheme(Scheme(B6,&+[v[i]*P3.i: i in [1..4]])): v in representatives];

//Take the irreducible components. These are the relevant curves on the Barth sextic
//We split them by genus 0 and 1 and take full orbits under the automorphisms
PlaneCurves:={Curve(C): C in PrimaryComponents(a), a in PlaneSections};
genus0:={C@@a: a in AUT, C in PlaneCurves | Genus(C) eq 0};
genus1:={C@@a: a in AUT, C in PlaneCurves | Genus(C) eq 1};

//some stats on the degree of the curves and the number of nodes they go through.
{*<Degree(C),Degree(C meet SB6)>: C in genus0*};
{*<Degree(C),Degree(C meet SB6)>: C in genus1*};

//demonstration that the degree 6 curve of "genus 1" splits when sqrt(-1) is adjoined
//into a union of two plane cubics (passing through 9 nodes).
C6:=[C: C in genus1 | Degree(C) eq 6][1];
PrimaryComponents(BaseChange(C6,CompositeFields(K,QuadraticField(-1))[1]));

//We remove from our 29 curves the curves accounted for above. This leaves us with 6 curves.
Arem:=Setseq(Aset diff genus0 diff genus1);
#Arem;
//We compute genera in reduction. A non-hyperbolic curve cannot reduce to a hyperbolic one,
//so this allows us to discard several of the curves.
genus_A:=[Genus(Curve(P3Fq,[redR(g): g in DefiningPolynomials(a)])): a in Arem];
genus_A;
//there are two curves. Each is an intersection of 2 quadrics passing through 16 nodes
remaining:=[Arem[i]: i in [1..#Arem]| genus_A[i] le 1];
[<Degree(C),Degree(C meet SB6)>: C in remaining];
//these are genus 1 curves passing through nodes spanning P3, so we are not making statements about them,
//but it is interesting that we find these curves anyway. The two curves found here are part of an
//orbit of length 15 under the automorphism group.
#{C@@a: C in remaining, a in AUT};

quit;


==> anc/perfectcuboid.out <==
Magma V2.25-5     Fri Mar 12 2021 15:10:05 on gaby     [Seed = 2679376725]
Type ? for help.  Type <Ctrl>-D to quit.

> k:=Rationals();
> 
> //define cuboid surface
> P6<x1,x2,x3,y1,y2,y3,z>:=ProjectiveSpace(k,6);
> F:=[x1^2+x2^2-y3^2,x1^2+x3^2-y2^2,x2^2+x3^2-y1^2,
>     x1^2+y1^2-z^2,x2^2+y2^2-z^2,x3^2+y3^2-z^2];
> X:=Scheme(P6,F);
> R:=Parent(P6.1);
> 
> //define module representing the structure sheaf of X
> OX:=quo<RModule(R,[0])|[[f]:f in F]>;
> 
> //define module with generators <dx1,dx2,...,dz>
> //(each of weight 1); modulo defining equations in each
> //coordinate, as well as modulo the relations we get from df=0
> //for each defining equation f.
> v:=[P6.i: i in [1..7]];
> preDX:=quo<RModule(R,[1,1,1,1,1,1,1])
>   |[[i eq j select f else 0: i in [1..7]]:j in [1..7],f in F] cat
>    [[Derivative(f,x): x in v]: f in F]>;
> 
> //define module R21 with generators x1*dx2 - x2*dx1 etc.
> //(of weight 2). This is of rank 21
> //We take note that I describes the chosen order of the basis.
> I:=[ <j,i>: i in [j+1..7], j in [1..6] ];
> MR:=Matrix([v[i[1]]*preDX.i[2]-v[i[2]]*preDX.i[1]: i in I]);
> R21:=RModule(R,[2: i in [1..#I]]);
> 
> //The module R21 has an obvious homomorphism to preDX.
> //The module DX representing Omega_X (at least at nonsingular points)
> //is the image of this map. We construct it as a quotient
> //of R21.
> krn:=Kernel(Homomorphism(R21,preDX,MR));
> DX,R21toDX:=quo<R21|krn>;
> 
> //We construct the second tensor power of DX
> time T2DX,toT2DX:=TensorProduct(DX,DX);
Time: 1.260
> 
> //and construct the symmetric square as an appropriate quotient.
> J:=[<i,j>: i in [j..Rank(DX)], j in [1..Rank(DX)]];
> time S2DX,T2DXtoS2DX:=quo<T2DX|[toT2DX(DX.j[1],DX.j[2])-toT2DX(DX.j[2],DX.j[1]): j in J]>;
Time: 1.760
> 
> //We check that J properly encodes the order of the generators: for a pair j1,j2 in I, we consider the
> //product of the corresponding generators of DX. We check that the order encoded in J actually matches
> //by mapping through the structure maps.
> assert Matrix([T2DXtoS2DX(toT2DX(<DX.i[1],DX.i[2]>)+toT2DX(<DX.i[2],DX.i[1]>)): i in J]) eq 2*IdentityMatrix(R,231);
> 
> //Now we just take the double dual.
> time Md,mp:=Hom(S2DX,OX);
Time: 33.920
> time hatS2DX,mp2:=Hom(Md,OX);
Time: 3.860
> 
> //Check the grading of hatS2DX. Note there is one entry in grade -1.
> assert Grading(hatS2DX) eq [ 0, 0, 0, 0, 0, 0, -1 ];
> 
> //The relation between S2DX and hatS2DX is given by the pairing they have with their duals.
> //We write out the pairing matrix of the degree 0 part of hatS2DX with the dual.
> B:=[Eltseq(Matrix(mp2(w))) : w in Basis(hatS2DX)[1..6] cat [c*hatS2DX.7: c in [x1,x2,x3,y1,y2,y3,z]]];
> 
> //We similarly have a matrix
> A:=[Eltseq(Matrix(mp(Md.i))): i in [1..Rank(Md)]];
> 
> //We refer to the variables [x1,x2,x3,y1,y2,y3,z] by their index.
> //we run through all 7 affine patches (indexed by p0)
> //and choose two other variables p1,p2 as prospective local parameters.
> //any nonsingular point on X lies in one of these affine patches and has local parameters
> //for at least one choice of p1,p2.
> //
> //for instance at a point with x1=1 and x2,x3 as local parameters, we have that the differentials
> //x1dx2+x2dx1=dx2 and x1dx3+x3dx1=dx3 form a basis for the cotangent space.
> //
> //We have that S2DX base changed to the function field K of X is a 3-dimensional vector space and,
> //since it is isomorphic to its dual, isomorphic to hatS2DX base changed to X. A choice of basis would be
> //dx2^2, dx2*dx3, dx3^2. We choose a 3-dimensional subspace of the dual and take the
> //3x3 submatrix A' describing the duality pairing between the spaces.
> //[this choice of subspace is something that in principle could introduce
> //a larger failure locus, so we might need to vary over that too]
> //
> //We take the corresponding 3 columns of B to get a matrix B' and compute:
> //B' * transpose(A')^(-1)
> //This expresses the generators of the grade 0 part of hatS2DX with respect to dx2^2, dx2*dx3, dx3^2.
> //As we see, the only denominators that are introduced come from det(A').
> //
> //We loop through all possible choices of p0, p1, p2 below and record det(A'). We should see that
> //for any nonsingular point on X there is at least one choice for A' so that det(A') does not vanish at the point.
> //In other words, we should find that the locus defined by [det(A')=0 for all A'] is supported
> //on the singular locus of X.
> 
> L:=[];
> for p0 in [1..7] do
>     for p1 in [p: p in [1..6] | p ne p0] do
>         for p2 in [p: p in [p1+1..7] | p ne p0] do
>             i1:=(p0 lt p1) select Index(I,<p0,p1>) else Index(I,<p1,p0>);
>             i2:=(p0 lt p2) select Index(I,<p0,p2>) else Index(I,<p2,p0>);
>             if i2 gt i1 then
>                 i1,i2:=Explode(<i2,i1>);
>             end if;
>             j1:=Index(J,<i1,i1>);
>             j2:=Index(J,<i1,i2>);
>             j3:=Index(J,<i2,i2>);
>             Jsel:=[j1,j2,j3];
>             colsel:=[1,3,7];
>             L cat:=Minors(Matrix([a[Jsel]: a in A]),3);
>         end for;
>     end for;
> end for;
> 
> //we check
> assert SingularSubscheme(X) eq ReducedSubscheme(Scheme(X,L));
> 
> //We select the parameters used for the representations in the article
> p0:=1; //x1=1
> p1:=2; //use dx2, dx3
> p2:=3;
> //
> i1:=Index(I,<p0,p1>);
> i2:=Index(I,<p0,p2>);
> print "<i1,i2> =",<i1, i2>;
<i1,i2> = <1, 2>
> j1:=Index(J,<i1,i1>);
> j2:=Index(J,<i2,i1>);
> j3:=Index(J,<i2,i2>);
> print "<j1,j2,j3> =",<j1, j2, j3>;
<j1,j2,j3> = <1, 2, 22>
> 
> //check of representations given in article
> Jsel:=[j1,j2,j3];
> colsel:=[1,3,7];
> Bsub:=Matrix([b[colsel]:b in B]);
> Asub:=Matrix([a[Jsel]:a in A[colsel]]);
> C:=Bsub*Transpose(Adjoint(Asub));
> 
> X1:=1;
> R<X2,X3,Y1,Y2,Y3,Z>:=PolynomialRing(k,6,"elim",[6,5,4,3]);
> K:=FieldOfFractions(R);
> AssignNames(~K,Names(R));
> Xaff:=ideal<R|[Evaluate(g,[1,X2,X3,Y1,Y2,Y3,Z]): g in DefiningPolynomials(X)]>;
> Caff:=[NormalForm(Evaluate(g,[1,X2,X3,Y1,Y2,Y3,Z]),Xaff): g in Eltseq(C)];
> det:=NormalForm(Evaluate(Determinant(Asub),[1,X2,X3,Y1,Y2,Y3,Z]),Xaff);
> function testeq(a,b)
>   return Numerator(a)*Denominator(b)-Numerator(b)*Denominator(a) in Xaff;
> end function;
> 
> forms:=[[Caff[i]/det: i in [1+3*j..3*j+3] ]: j in [0..12]];
> 
> forms;
[
[
-1/2*X2*X3/(X2^4 + X2^2*X3^2 + 2*X2^2 + X3^2 + 1),
1/(X2^2 + X3^2 + 1),
-1/2*X2*X3/(X2^2*X3^2 + X3^4 + X2^2 + 2*X3^2 + 1)
],
[
(X2^2*X3 + 1/2*X3^3 + 1/2*X3)/(X2^6 + 2*X2^4*X3^2 + X2^2*X3^4 + 2*X2^4 + 3*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
-X2/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
-1/2*X3/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2)
],
[
(-1/2*X2*X3^2*Z + 1/2*X2*Z)/(X2^6 + 2*X2^4*X3^2 + X2^2*X3^4 + 2*X2^4 + 3*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
X3*Z/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
-1/2*X2*Z/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2)
],
[
1/2*Z/(X2^4 + X2^2*X3^2 + 2*X2^2 + X3^2 + 1),
0,
-1/2*Z/(X2^2*X3^2 + X3^4 + X2^2 + 2*X3^2 + 1)
],
[
1/2*X2/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
X3/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
(-1/2*X2^3 - X2*X3^2 - 1/2*X2)/(X2^4*X3^2 + 2*X2^2*X3^4 + X3^6 + X2^4 + 3*X2^2*X3^2 + 2*X3^4 + X2^2 + X3^2)
],
[
-1/2*X3*Z/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
X2*Z/(X2^4 + 2*X2^2*X3^2 + X3^4 + X2^2 + X3^2),
(-1/2*X2^2*X3*Z + 1/2*X3*Z)/(X2^4*X3^2 + 2*X2^2*X3^4 + X3^6 + X2^4 + 3*X2^2*X3^2 + 2*X3^4 + X2^2 + X3^2)
],
[
(1/2*X3^2 + 1/2)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
-X2*X3/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
(1/2*X2^2 + 1/2)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3)
],
[
(1/2*X2*X3^2 + 1/2*X2)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
-X2^2*X3/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
(1/2*X2^3 + 1/2*X2)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3)
],
[
(1/2*X3^3 + 1/2*X3)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
-X2*X3^2/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
(1/2*X2^2*X3 + 1/2*X3)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3)
],
[
(1/2*X3^2 + 1/2)/(X2^2*Y2*Y3 + X3^2*Y2*Y3 + Y2*Y3),
-X2*X3/(X2^2*Y2*Y3 + X3^2*Y2*Y3 + Y2*Y3),
(1/2*X2^2 + 1/2)/(X2^2*Y2*Y3 + X3^2*Y2*Y3 + Y2*Y3)
],
[
(1/2*X3^2 + 1/2)/(X2^2*Y1*Y3 + X3^2*Y1*Y3 + Y1*Y3),
-X2*X3/(X2^2*Y1*Y3 + X3^2*Y1*Y3 + Y1*Y3),
(1/2*X2^2 + 1/2)/(X2^2*Y1*Y3 + X3^2*Y1*Y3 + Y1*Y3)
],
[
(1/2*X3^2 + 1/2)/(X2^2*Y1*Y2 + X3^2*Y1*Y2 + Y1*Y2),
-X2*X3/(X2^2*Y1*Y2 + X3^2*Y1*Y2 + Y1*Y2),
(1/2*X2^2 + 1/2)/(X2^2*Y1*Y2 + X3^2*Y1*Y2 + Y1*Y2)
],
[
(1/2*X3^2*Z + 1/2*Z)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
-X2*X3*Z/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3),
(1/2*X2^2*Z + 1/2*Z)/(X2^2*Y1*Y2*Y3 + X3^2*Y1*Y2*Y3 + Y1*Y2*Y3)
]
]
> 
> //check that the equations match what is listed in the article
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[1] where L:=[-1/2*X2*X3/Y3^2/Z^2, 1/Z^2,-1/2*X2*X3/Y2^2/Z^2];
[ true, true, true ]
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[2] where L:=[1/2*X3*(Y1^2+Y3^2)/Y3^2/Y1^2/Z^2,-X2/Y1^2/Z^2,-1/2*X3/Y1^2/Z^2];
[ true, true, true ]
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[3] where L:=[-1/2*(X3^2-1)*X2/Y3^2/Y1^2/Z, X3/Y1^2/Z,-1/2*X2/Y1^2/Z];
[ true, true, true ]
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[4] where L:=[1/2*1/Y3^2/Z,0,-1/2*1/Y2^2/Z];
[ true, true, true ]
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[5] where L:=[1/2*X2/Y1^2/Z^2, X3/Y1^2/Z^2, -1/2*X2*(Y1^2+Y2^2)/Y2^2/Y1^2/Z^2];
[ true, true, true ]
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[6] where L:=[-1/2*X3/Y1^2/Z,X2/Y1^2/Z,-1/2*X3*(X2^2-1)/Y2^2/Y1^2/Z];
[ true, true, true ]
> [testeq(L[i],F[i]): i in [1..#L]] where F:=forms[7] where L:=[1/2*(X3^2+1)/Y1/Y2/Y3/Z^2,-X2*X3/Y1/Y2/Y3/Z^2,1/2*(X2^2+1)/Y1/Y2/Y3/Z^2];
[ true, true, true ]
> 
> //we determine the hyperplanes spanned by singularities. We need to base extend to Q(i) for that.
> k<i>:=QuadraticField(-1);
> //define cuboid surface
> P6<x1,x2,x3,y1,y2,y3,z>:=ProjectiveSpace(k,6);
> F:=[x1^2+x2^2-y3^2,x1^2+x3^2-y2^2,x2^2+x3^2-y1^2,
>     x1^2+y1^2-z^2,x2^2+y2^2-z^2,x3^2+y3^2-z^2];
> X:=Scheme(P6,F);
> sing:=Support(SingularSubscheme(X));
> assert #sing eq 48;
> 
> //we determine the 1,2,3,4,5,6-dimensional linear spaces spanned by singularities.
> S1:={EchelonForm(Matrix([Eltseq(p)])): p in sing};#S1;
48
> S2:={EchelonForm(Matrix(Setseq(a))): a in Subsets(S1,2)};#S2;
1128
> S3:={M: a in S1, b in S2 | Rank(M) eq 3 where M:=EchelonForm(VerticalJoin(a,b))};#S3;
15032
> S4:={M: a in S1, b in S3 | Rank(M) eq 4 where M:=EchelonForm(VerticalJoin(a,b))};#S4;
118114
> S5:={M: a in S1, b in S4 | Rank(M) eq 5 where M:=EchelonForm(VerticalJoin(a,b))};#S5;
463732
> S6:={M: a in S1, b in S5 | Rank(M) eq 6 where M:=EchelonForm(VerticalJoin(a,b))};#S6;
593735
> 
> //get the coefficient vector of the defining equation of each hyperplane
> V:={KernelMatrix(Transpose(M))[1]:M in S6};
> 
> mp1:=map<P6->P6|[x2,x1,x3,y2,y1,y3,z]>;
> mp2:=map<P6->P6|[x2,x3,x1,y2,y3,y1,z]>;
> mp3:=map<P6->P6|[-x1,x2,x3,y1,y2,y3,z]>;
> mp4:=map<P6->P6|[x1,x2,x3,-y1,y2,y3,z]>;
> mp5:=map<P6->P6|[x1,x2,x3,-y1,y2,y3,-z]>;
> Gamma:=sub<GL(7,k)|[Matrix(m):m in [mp1,mp2,mp3,mp4,mp5]]>;
> //-1 lies in Gamma which has determinant -1, so we can take the intersection with SL(7,k).
> assert -Gamma!(1) in Gamma;
> Gamma:=Kernel(hom<Gamma->GL(1,k)|[Matrix(1,1,[Determinant(m)]): m in OrderedGenerators(Gamma)]>);
> //Check that Gamma equals its own transpose, so we do not need to distinguish between the two.
> forall{m: m in Gamma | Transpose(m) in Gamma};
true
> 
> function LC(v)
>     for i in [1..7] do
>         if v[i] ne 0 then
>             return v[i];
>         end if;
>     end for;
> end function;
> 
> OrbitRepresentatives:=[];
> W:=V;
> repeat
>     w:=Rep(W);
>     Append(~OrbitRepresentatives,w);
>     O:={v/LC(v): v in Orbit(Gamma,w)};
>     assert O subset W;
>     W diff:= O;
> until #W eq 0;
> 
> //number of orbit representatives of hyperplanes spanned by singularities
> #OrbitRepresentatives;
2442
> 
> //we reduce X and the hyperplanes mod p and determine which of the hyperplanes
> //contain a curve of genus 0 or 1 in reduction. That list includes the hyperplanes
> //of interest to us and those are the ones to analyse in more detail/
> p:=1097;
> ok:=IntegerRing(k);
> _,mp:=ResidueClassField(ok,Factor(p*ok)[1][1]);
> Fp:=Codomain(mp);
> P6p<x1,x2,x3,y1,y2,y3,z>:=ProjectiveSpace(Fp,6);
> Xp:=Scheme(P6p,[x1^2+x2^2-y3^2,x1^2+x3^2-y2^2,x2^2+x3^2-y1^2,
>     x1^2+y1^2-z^2,x2^2+y2^2-z^2,x3^2+y3^2-z^2]);
> planes_p:=[[mp(c): c in Eltseq(v)]: v in OrbitRepresentatives];
> curves:=[Scheme(Xp,&+[v[i]*P6p.i: i in [1..7]]): v in planes_p];
> 
> indices:=[];
> for i in [1..#curves] do
>     g:=[Genus(Curve(c)): c in PrimaryComponents(ReducedSubscheme(curves[i]))| Dimension(c) eq 1];
>     if 0 in g or 1 in g then
>         print "Hyperplane of interest:", &+[v[i]*P6.i: i in [1..7]] where v:=OrbitRepresentatives[i];
>         Append(~indices,i);
>     end if;
> end for;
Hyperplane of interest: x1 - i*x2 + (-i + 1)*x3 - i*y1 + y2 + (i - 1)*y3 + (i - 1)*z
Hyperplane of interest: x1 - i*x2 + (-i + 1)*x3 - i*y1 + y2 + (i + 1)*y3 + (i - 1)*z
Hyperplane of interest: x1 + 1/2*x3 + 1/2*y1 - 1/2*y2 + 1/2*z
Hyperplane of interest: x1 + 1/2*x3 + 1/2*y1 - 1/2*y2 + y3 + 1/2*z
Hyperplane of interest: x1 + 1/5*(2*i - 1)*x2 + 1/5*(i + 2)*x3 + 1/5*(-3*i + 4)*y1 + 1/5*(-i - 2)*y2 + 1/5*(-2*i + 1)*y3 + 1/5*(-3*i + 4)*z
Hyperplane of interest: x1 + (-2*i - 1)*x2 - i*x3 + (i + 2)*y1 - i*y2 + (2*i + 1)*y3 + (-i - 2)*z
Hyperplane of interest: x1 + 1/5*(-i + 2)*x2 + 1/5*(2*i + 1)*x3 + i*y1 + 1/5*(2*i + 1)*y2 + 1/5*(-i + 2)*y3 + 1/5*(-i + 2)*z
Hyperplane of interest: x1 + 1/5*(i + 2)*x2 + 1/5*(2*i - 1)*x3 + i*y1 + 1/5*(-2*i + 1)*y2 + 1/5*(-i - 2)*y3 + 1/5*(-3*i + 4)*z
Hyperplane of interest: x1 + 1/2*i*x3 - 1/2*i*y1 - 1/2*i*y2 + y3 + 1/2*i*z
Hyperplane of interest: x1 + 1/2*i*x3 - 1/2*i*y1 - 1/2*i*y2 + 1/2*i*z
Hyperplane of interest: x1 + 1/2*(i + 1)*x2 + 1/2*(i - 1)*x3 + 1/2*(-i + 1)*y2 + 1/2*(-i - 1)*y3
Hyperplane of interest: x1 + (i - 2)*x2 + (i + 2)*x3 - i*y1 + (-2*i - 1)*y2 + (2*i - 1)*y3 - z
Hyperplane of interest: x1 + (-i + 1)*x3 + (i - 1)*y1 - i*y2 - y3 + i*z
Hyperplane of interest: x1 + 1/5*(-i - 2)*x2 + 1/5*(2*i - 1)*x3 + 1/5*(2*i - 1)*y1 + 1/5*(i + 2)*y2 - y3 + 1/5*(-i - 2)*z
Hyperplane of interest: x1 + x2 + (2*i + 1)*x3 + (-2*i - 1)*y1 - y2 + y3 + z
Hyperplane of interest: x1 + (-i + 1)*x2 + (-i - 1)*x3 + (-i - 1)*y1 + y2 + y3 + z
Hyperplane of interest: x2 + 1/2*(-i + 1)*x3 + 1/2*(-i + 1)*y1 + 1/2*(-i + 1)*y2 - y3 + 1/2*(i - 1)*z
Hyperplane of interest: x1 - y1 - z
Hyperplane of interest: x1 + x2 - y1 + y2
Hyperplane of interest: x1 + 1/5*(-2*i - 1)*x2 + 1/5*(-2*i - 1)*x3 + i*y1 + 1/5*(i - 2)*y2 + 1/5*(-i + 2)*y3 + 1/5*(2*i + 1)*z
Hyperplane of interest: x2 - y1 - y3 + z
Hyperplane of interest: x1 + (-2*i + 1)*x2 + (2*i + 1)*x3 + (2*i + 1)*y1 - y2 + y3 - z
Hyperplane of interest: x1 + (-i + 1)*x2 + (-i - 1)*x3 - i*y1 + z
Hyperplane of interest: x1 + i*x2 - x3 + (-i - 1)*y1 - z
Hyperplane of interest: x2 + 1/2*(-i + 1)*x3 + 1/2*(i + 1)*y1 + 1/2*(i - 1)*y2 - y3 + 1/2*(i + 1)*z
Hyperplane of interest: x2 + 1/2*(i + 1)*x3 + 1/2*(-i - 1)*y1 + 1/2*(i + 1)*y2 - y3 + 1/2*(i + 1)*z
Hyperplane of interest: x1 - x2 + i*x3 - i*y1 + i*y2 - y3 + 3*i*z
Hyperplane of interest: x1 + (i + 2)*x2 - x3 - y1 + i*y2 - y3 - i*z
Hyperplane of interest: x1 + i*x2 - i*x3 + (-2*i + 1)*y1 - i*y2 + i*y3 + (-2*i + 1)*z
Hyperplane of interest: x1 + (2*i + 1)*x2 + x3 - y1 + y2 + y3 + z
Hyperplane of interest: x1 + i*x2 + x3 + (i + 2)*y1 - y2 - i*y3 + (-i - 2)*z
Hyperplane of interest: x1 + (-i - 1)*x2 - x3 + i*y1 + (i - 1)*y2 + i*y3
Hyperplane of interest: x1 - i*x2 - i*x3 + i*y1 + y2 - y3 + (-2*i - 1)*z
Hyperplane of interest: x1 - i*x2 - i*x3 + i*y1 + y2 - y3 + (-2*i + 1)*z
Hyperplane of interest: x1 + (-2*i + 1)*x2 + (2*i + 1)*x3 - y1 + (2*i + 1)*y2 + (2*i - 1)*y3 + z
Hyperplane of interest: x1 + (-i + 1)*x2 + (-i - 1)*x3 + (-i + 1)*y1 + y2 + y3 + z
Hyperplane of interest: x1 + 1/3*x2 + 1/3*i*x3 - 1/3*i*y1 + 1/3*i*y2 + 1/3*y3 + 1/3*i*z
Hyperplane of interest: x2 + (i - 1)*x3 - y1 + y3 + z
Hyperplane of interest: x1 + (-2*i + 1)*x2 + (2*i + 1)*x3 + (2*i - 1)*y1 - y2 + y3 - z
Hyperplane of interest: x1 + (2*i + 1)*x2 + x3 - i*y1 + (-i + 2)*y2 + i*y3 + z
Hyperplane of interest: x1 + i*x2 - x3 + (-i + 1)*y1 - z
Hyperplane of interest: x1 - i*x2 + (-i - 1)*x3 + (i + 1)*y1 - y3
Hyperplane of interest: x1 + i*x2 - i*x3 + (-2*i - 1)*y1 - i*y2 + i*y3 + (-2*i - 1)*z
Hyperplane of interest: x1 + (-i - 1)*x3 + y2 + i*y3 - i*z
Hyperplane of interest: x1 + i*x2 + x3 + i*y1 - y2 - i*y3 - i*z
Hyperplane of interest: x1 + x2 + (2*i - 1)*x3 - y1 + (-2*i + 1)*y2 + y3 + z
Hyperplane of interest: x1 + i*x2 + x3 + i*y1 - y2 + (-i + 2)*y3 + (-i + 2)*z
Hyperplane of interest: x1 - i*x2 + (-i + 1)*x3 - i*y1 + y2 + (i + 1)*y3
Hyperplane of interest: x1 + (i + 2)*x2 - i*x3 + i*y1 + (2*i - 1)*y2 - y3 + (2*i + 1)*z
Hyperplane of interest: x1 + (i + 2)*x2 - i*x3 + i*y1 + (2*i + 1)*y2 - y3 + (2*i + 1)*z
Hyperplane of interest: x1 - i*x2 + (-i - 2)*x3 + (-i - 2)*y1 + (-2*i - 1)*y2 - y3 + (2*i + 1)*z
Hyperplane of interest: x1 + 1/2*(-i + 1)*x2 + i*y1 + 1/2*(-i - 1)*y2 + 1/2*(i - 1)*z
Hyperplane of interest: x1 - x2 - i*x3 + y1 + y2 + i*y3 + i*z
Hyperplane of interest: x1 + 2*i*x2 - i*x3 + i*y1 - 2*y2 + y3
Hyperplane of interest: x1 - i*x2 + (-i - 2)*x3 + (-i - 2)*y1 + y2 + y3 - z
Hyperplane of interest: x1 + (-i + 1)*x2 + x3 + i*y1 + (-i - 1)*y2 + i*y3
Hyperplane of interest: x1 + x2 + (i - 2)*x3 - y1 - y2 - i*y3 - i*z
Hyperplane of interest: x1 + x2 + x3 - y1 + y2 + y3 + z
Hyperplane of interest: x2 - i*x3 + (i + 1)*y1 - i*y2 + y3 + (-i - 1)*z
Hyperplane of interest: x1 - i*x2 + (-i - 2)*x3 - i*y1 + y2 + y3 - z
Hyperplane of interest: x1 + x2 + x3 + i*y1 + i*y2 + i*y3 + z
Hyperplane of interest: x2 + i*x3 - y1
Hyperplane of interest: x1 - i*x2 + (-i + 2)*x3 - i*y1 + y2 + (2*i + 1)*y3 + z
Hyperplane of interest: x1 + 1/5*(4*i + 3)*x2 + 1/5*(i + 2)*x3 + 1/5*(-i - 2)*y1 + 1/5*(i + 2)*y2 + y3 + 1/5*(-i - 2)*z
Hyperplane of interest: x1 - x2 - y1 + y2 + (i - 1)*y3 + (-i + 1)*z
Hyperplane of interest: x1 - x2 - y1 + y2 + (i + 1)*y3 + (-i - 1)*z
Hyperplane of interest: x1 + 1/5*(2*i - 1)*x2 + 1/5*(i + 2)*x3 + 1/5*(-i - 2)*y1 + 1/5*(-i - 2)*y2 + 1/5*(-2*i + 1)*y3 + 1/5*(-i - 2)*z
Hyperplane of interest: x1 + 1/5*(4*i + 3)*x2 + 1/5*(i + 2)*x3 + 1/5*(-i - 2)*y1 + 1/5*(-i - 2)*y2 + 1/5*(4*i + 3)*y3 + 1/5*(-i - 2)*z
Hyperplane of interest: x1 + 1/5*(-i - 2)*x2 + 1/5*(2*i - 1)*x3 + 1/5*(i + 2)*y1 - y2 + 1/5*(-i - 2)*y3 + 1/5*(i + 2)*z
Hyperplane of interest: x1 - x2 + (-2*i + 1)*x3 - y1 - y2 + y3 + z
Hyperplane of interest: x1 + 3*x2 + x3 - y1 - y2 + y3 + z
Hyperplane of interest: x1 - i*x2 + (i + 1)*x3 - i*y3 + (-i - 1)*z
Hyperplane of interest: x2 - i*x3 + i*y1 + (-i - 1)*y2 + (-i - 1)*z
Hyperplane of interest: x2 - i*x3 + i*y1 + (-i + 1)*y2 + (-i + 1)*z
Hyperplane of interest: x1 + (-i - 2)*x2 + x3 - i*y1 + (2*i - 1)*y2 + i*y3 + (-i + 2)*z
Hyperplane of interest: x1 + (-2*i - 1)*x2 + x3 + y1 + (-2*i + 1)*y2 + y3 + (-2*i + 1)*z
Hyperplane of interest: x1 - x2 - i*x3 - z
Hyperplane of interest: x1 - x2 + x3 + i*y1 - i*y2 - i*y3 + (-2*i - 1)*z
Hyperplane of interest: x1 - x2 + x3 + i*y1 - i*y2 - i*y3 + (-2*i + 1)*z
Hyperplane of interest: x1 + (i + 1)*x2 + (i - 1)*x3 - y1 - z
Hyperplane of interest: x1 + (i + 1)*x2 - y1 + (-i - 1)*y3 + z
Hyperplane of interest: x1 - i*x2 + (-2*i + 1)*x3 + (2*i - 1)*y1 - i*y2 + y3 + i*z
Hyperplane of interest: x1 + (-i + 1)*x3 + y2 + i*y3 - i*z
Hyperplane of interest: x1 + x2 + (-2*i + 1)*x3 - y1 - y2 + (2*i + 1)*y3 + (-2*i - 1)*z
Hyperplane of interest: x1 + (-i + 1)*x2 - i*x3 + (-i + 1)*y1 + y2
Hyperplane of interest: x1 + (2*i - 1)*x2 + (-i + 2)*x3 + (i - 2)*y1 + i*y2 - y3 - i*z
Hyperplane of interest: x2 + (i - 1)*x3 + (i - 1)*y1 + y2 + z
Hyperplane of interest: x1 - i*y2 + y3 + i*z
Hyperplane of interest: x1 + i*x2 - 2*x3 - i*y1 - y2
Hyperplane of interest: x1 + (2*i + 1)*x2 + (i + 2)*x3 + (-i - 2)*y1 - i*y2 - y3 + i*z
Hyperplane of interest: x1 + i*x3 - i*y1 - 2*y2 + y3 + 2*z
Hyperplane of interest: x1 + (-i - 1)*x3 + y2 + y3 - z
Hyperplane of interest: x1 + i*x3 + i*y1 - y3 - 2*z
Hyperplane of interest: x1 + x2 + (-i - 1)*x3 + y1 + y2
Hyperplane of interest: x1 - x2 + (-i + 2)*x3 + i*y1 - i*y2 + (-2*i - 1)*y3 + (i + 2)*z
Hyperplane of interest: x1 + 1/2*(-i - 1)*x2 - i*y1 + 1/2*(-i + 1)*y2 + 1/2*(i + 1)*z
Hyperplane of interest: x1 + x2 + i*y1 + i*y2 + (-i - 1)*z
Hyperplane of interest: x1 + x2 + i*y1 + i*y2 + (-i + 1)*z
Hyperplane of interest: x1 + i*x3 + i*y1 - y3 + (-i - 1)*z
Hyperplane of interest: x1 + (-i + 1)*x2 + x3 + y1 - y3
Hyperplane of interest: x1 + (i + 1)*x2 - i*x3 - y2 + (-i - 1)*z
Hyperplane of interest: x1 + x2 + i*y1 + i*y2
Hyperplane of interest: x1 + i*x3 + i*y1 - y3
Hyperplane of interest: x2 - x3 + y1
Hyperplane of interest: z
Hyperplane of interest: y3
Hyperplane of interest: x3
Hyperplane of interest: x3 + i*y3 - z
Hyperplane of interest: x3 + i*y3 + i*z
> 
> //decomposing these hyperplane sections and checking the curve components is straightforward
> //and it yields only curves as listed  in the paper.
> 
> quit;

Total time: 6199.289 seconds, Total memory usage: 1763.47MB


==> anc/perfectcuboid_script.m <==
SetColumns(0);
SetLogFile("perfectcuboid.out");
SetEchoInput(true);
k:=Rationals();

//define cuboid surface
P6<x1,x2,x3,y1,y2,y3,z>:=ProjectiveSpace(k,6);
F:=[x1^2+x2^2-y3^2,x1^2+x3^2-y2^2,x2^2+x3^2-y1^2,
    x1^2+y1^2-z^2,x2^2+y2^2-z^2,x3^2+y3^2-z^2];
X:=Scheme(P6,F);
R:=Parent(P6.1);

//define module representing the structure sheaf of X
OX:=quo<RModule(R,[0])|[[f]:f in F]>;

//define module with generators <dx1,dx2,...,dz>
//(each of weight 1); modulo defining equations in each
//coordinate, as well as modulo the relations we get from df=0
//for each defining equation f.
v:=[P6.i: i in [1..7]];
preDX:=quo<RModule(R,[1,1,1,1,1,1,1])
  |[[i eq j select f else 0: i in [1..7]]:j in [1..7],f in F] cat
   [[Derivative(f,x): x in v]: f in F]>;

//define module R21 with generators x1*dx2 - x2*dx1 etc.
//(of weight 2). This is of rank 21
//We take note that I describes the chosen order of the basis.
I:=[ <j,i>: i in [j+1..7], j in [1..6] ];
MR:=Matrix([v[i[1]]*preDX.i[2]-v[i[2]]*preDX.i[1]: i in I]);
R21:=RModule(R,[2: i in [1..#I]]);

//The module R21 has an obvious homomorphism to preDX.
//The module DX representing Omega_X (at least at nonsingular points)
//is the image of this map. We construct it as a quotient
//of R21.
krn:=Kernel(Homomorphism(R21,preDX,MR));
DX,R21toDX:=quo<R21|krn>;

//We construct the second tensor power of DX
time T2DX,toT2DX:=TensorProduct(DX,DX);

//and construct the symmetric square as an appropriate quotient.
J:=[<i,j>: i in [j..Rank(DX)], j in [1..Rank(DX)]];
time S2DX,T2DXtoS2DX:=quo<T2DX|[toT2DX(DX.j[1],DX.j[2])-toT2DX(DX.j[2],DX.j[1]): j in J]>;

//We check that J properly encodes the order of the generators: for a pair j1,j2 in I, we consider the
//product of the corresponding generators of DX. We check that the order encoded in J actually matches
//by mapping through the structure maps.
assert Matrix([T2DXtoS2DX(toT2DX(<DX.i[1],DX.i[2]>)+toT2DX(<DX.i[2],DX.i[1]>)): i in J]) eq 2*IdentityMatrix(R,231);

//Now we just take the double dual.
time Md,mp:=Hom(S2DX,OX);
time hatS2DX,mp2:=Hom(Md,OX);

//Check the grading of hatS2DX. Note there is one entry in grade -1.
assert Grading(hatS2DX) eq [ 0, 0, 0, 0, 0, 0, -1 ];

//The relation between S2DX and hatS2DX is given by the pairing they have with their duals.
//We write out the pairing matrix of the degree 0 part of hatS2DX with the dual.
B:=[Eltseq(Matrix(mp2(w))) : w in Basis(hatS2DX)[1..6] cat [c*hatS2DX.7: c in [x1,x2,x3,y1,y2,y3,z]]];

//We similarly have a matrix
A:=[Eltseq(Matrix(mp(Md.i))): i in [1..Rank(Md)]];

//We refer to the variables [x1,x2,x3,y1,y2,y3,z] by their index.
//we run through all 7 affine patches (indexed by p0)
//and choose two other variables p1,p2 as prospective local parameters.
//any nonsingular point on X lies in one of these affine patches and has local parameters
//for at least one choice of p1,p2.
//
//for instance at a point with x1=1 and x2,x3 as local parameters, we have that the differentials
//x1dx2+x2dx1=dx2 and x1dx3+x3dx1=dx3 form a basis for the cotangent space.
//
//We have that S2DX base changed to the function field K of X is a 3-dimensional vector space and,
//since it is isomorphic to its dual, isomorphic to hatS2DX base changed to X. A choice of basis would be
//dx2^2, dx2*dx3, dx3^2. We choose a 3-dimensional subspace of the dual and take the
//3x3 submatrix A' describing the duality pairing between the spaces.
//[this choice of subspace is something that in principle could introduce
//a larger failure locus, so we might need to vary over that too]
//
//We take the corresponding 3 columns of B to get a matrix B' and compute:
//B' * transpose(A')^(-1)
//This expresses the generators of the grade 0 part of hatS2DX with respect to dx2^2, dx2*dx3, dx3^2.
//As we see, the only denominators that are introduced come from det(A').
//
//We loop through all possible choices of p0, p1, p2 below and record det(A'). We should see that
//for any nonsingular point on X there is at least one choice for A' so that det(A') does not vanish at the point.
//In other words, we should find that the locus defined by [det(A')=0 for all A'] is supported
//on the singular locus of X.

L:=[];
for p0 in [1..7] do
    for p1 in [p: p in [1..6] | p ne p0] do
        for p2 in [p: p in [p1+1..7] | p ne p0] do
            i1:=(p0 lt p1) select Index(I,<p0,p1>) else Index(I,<p1,p0>);
            i2:=(p0 lt p2) select Index(I,<p0,p2>) else Index(I,<p2,p0>);
            if i2 gt i1 then
                i1,i2:=Explode(<i2,i1>);
            end if;
            j1:=Index(J,<i1,i1>);
            j2:=Index(J,<i1,i2>);
            j3:=Index(J,<i2,i2>);
            Jsel:=[j1,j2,j3];
            colsel:=[1,3,7];
            L cat:=Minors(Matrix([a[Jsel]: a in A]),3);
        end for;
    end for;
end for;

//we check
assert SingularSubscheme(X) eq ReducedSubscheme(Scheme(X,L));

//We select the parameters used for the representations in the article
p0:=1; //x1=1
p1:=2; //use dx2, dx3
p2:=3;
//
i1:=Index(I,<p0,p1>);
i2:=Index(I,<p0,p2>);
print "<i1,i2> =",<i1, i2>;
j1:=Index(J,<i1,i1>);
j2:=Index(J,<i2,i1>);
j3:=Index(J,<i2,i2>);
print "<j1,j2,j3> =",<j1, j2, j3>;

//check of representations given in article
Jsel:=[j1,j2,j3];
colsel:=[1,3,7];
Bsub:=Matrix([b[colsel]:b in B]);
Asub:=Matrix([a[Jsel]:a in A[colsel]]);
C:=Bsub*Transpose(Adjoint(Asub));

X1:=1;
R<X2,X3,Y1,Y2,Y3,Z>:=PolynomialRing(k,6,"elim",[6,5,4,3]);
K:=FieldOfFractions(R);
AssignNames(~K,Names(R));
Xaff:=ideal<R|[Evaluate(g,[1,X2,X3,Y1,Y2,Y3,Z]): g in DefiningPolynomials(X)]>;
Caff:=[NormalForm(Evaluate(g,[1,X2,X3,Y1,Y2,Y3,Z]),Xaff): g in Eltseq(C)];
det:=NormalForm(Evaluate(Determinant(Asub),[1,X2,X3,Y1,Y2,Y3,Z]),Xaff);
function testeq(a,b)
  return Numerator(a)*Denominator(b)-Numerator(b)*Denominator(a) in Xaff;
end function;

forms:=[[Caff[i]/det: i in [1+3*j..3*j+3] ]: j in [0..12]];

forms;

//check that the equations match what is listed in the article
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[1] where L:=[-1/2*X2*X3/Y3^2/Z^2, 1/Z^2,-1/2*X2*X3/Y2^2/Z^2];
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[2] where L:=[1/2*X3*(Y1^2+Y3^2)/Y3^2/Y1^2/Z^2,-X2/Y1^2/Z^2,-1/2*X3/Y1^2/Z^2];
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[3] where L:=[-1/2*(X3^2-1)*X2/Y3^2/Y1^2/Z, X3/Y1^2/Z,-1/2*X2/Y1^2/Z];
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[4] where L:=[1/2*1/Y3^2/Z,0,-1/2*1/Y2^2/Z];
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[5] where L:=[1/2*X2/Y1^2/Z^2, X3/Y1^2/Z^2, -1/2*X2*(Y1^2+Y2^2)/Y2^2/Y1^2/Z^2];
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[6] where L:=[-1/2*X3/Y1^2/Z,X2/Y1^2/Z,-1/2*X3*(X2^2-1)/Y2^2/Y1^2/Z];
[testeq(L[i],F[i]): i in [1..#L]] where F:=forms[7] where L:=[1/2*(X3^2+1)/Y1/Y2/Y3/Z^2,-X2*X3/Y1/Y2/Y3/Z^2,1/2*(X2^2+1)/Y1/Y2/Y3/Z^2];

//we determine the hyperplanes spanned by singularities. We need to base extend to Q(i) for that.
k<i>:=QuadraticField(-1);
//define cuboid surface
P6<x1,x2,x3,y1,y2,y3,z>:=ProjectiveSpace(k,6);
F:=[x1^2+x2^2-y3^2,x1^2+x3^2-y2^2,x2^2+x3^2-y1^2,
    x1^2+y1^2-z^2,x2^2+y2^2-z^2,x3^2+y3^2-z^2];
X:=Scheme(P6,F);
sing:=Support(SingularSubscheme(X));
assert #sing eq 48;

//we determine the 1,2,3,4,5,6-dimensional linear spaces spanned by singularities.
S1:={EchelonForm(Matrix([Eltseq(p)])): p in sing};#S1;
S2:={EchelonForm(Matrix(Setseq(a))): a in Subsets(S1,2)};#S2;
S3:={M: a in S1, b in S2 | Rank(M) eq 3 where M:=EchelonForm(VerticalJoin(a,b))};#S3;
S4:={M: a in S1, b in S3 | Rank(M) eq 4 where M:=EchelonForm(VerticalJoin(a,b))};#S4;
S5:={M: a in S1, b in S4 | Rank(M) eq 5 where M:=EchelonForm(VerticalJoin(a,b))};#S5;
S6:={M: a in S1, b in S5 | Rank(M) eq 6 where M:=EchelonForm(VerticalJoin(a,b))};#S6;

//get the coefficient vector of the defining equation of each hyperplane
V:={KernelMatrix(Transpose(M))[1]:M in S6};

mp1:=map<P6->P6|[x2,x1,x3,y2,y1,y3,z]>;
mp2:=map<P6->P6|[x2,x3,x1,y2,y3,y1,z]>;
mp3:=map<P6->P6|[-x1,x2,x3,y1,y2,y3,z]>;
mp4:=map<P6->P6|[x1,x2,x3,-y1,y2,y3,z]>;
mp5:=map<P6->P6|[x1,x2,x3,-y1,y2,y3,-z]>;
Gamma:=sub<GL(7,k)|[Matrix(m):m in [mp1,mp2,mp3,mp4,mp5]]>;
//-1 lies in Gamma which has determinant -1, so we can take the intersection with SL(7,k).
assert -Gamma!(1) in Gamma;
Gamma:=Kernel(hom<Gamma->GL(1,k)|[Matrix(1,1,[Determinant(m)]): m in OrderedGenerators(Gamma)]>);
//Check that Gamma equals its own transpose, so we do not need to distinguish between the two.
forall{m: m in Gamma | Transpose(m) in Gamma};

function LC(v)
    for i in [1..7] do
        if v[i] ne 0 then
            return v[i];
        end if;
    end for;
end function;

OrbitRepresentatives:=[];
W:=V;
repeat
    w:=Rep(W);
    Append(~OrbitRepresentatives,w);
    O:={v/LC(v): v in Orbit(Gamma,w)};
    assert O subset W;
    W diff:= O;
until #W eq 0;

//number of orbit representatives of hyperplanes spanned by singularities
#OrbitRepresentatives;

//we reduce X and the hyperplanes mod p and determine which of the hyperplanes
//contain a curve of genus 0 or 1 in reduction. That list includes the hyperplanes
//of interest to us and those are the ones to analyse in more detail/
p:=1097;
ok:=IntegerRing(k);
_,mp:=ResidueClassField(ok,Factor(p*ok)[1][1]);
Fp:=Codomain(mp);
P6p<x1,x2,x3,y1,y2,y3,z>:=ProjectiveSpace(Fp,6);
Xp:=Scheme(P6p,[x1^2+x2^2-y3^2,x1^2+x3^2-y2^2,x2^2+x3^2-y1^2,
    x1^2+y1^2-z^2,x2^2+y2^2-z^2,x3^2+y3^2-z^2]);
planes_p:=[[mp(c): c in Eltseq(v)]: v in OrbitRepresentatives];
curves:=[Scheme(Xp,&+[v[i]*P6p.i: i in [1..7]]): v in planes_p];

indices:=[];
for i in [1..#curves] do
    g:=[Genus(Curve(c)): c in PrimaryComponents(ReducedSubscheme(curves[i]))| Dimension(c) eq 1];
    if 0 in g or 1 in g then
        print "Hyperplane of interest:", &+[v[i]*P6.i: i in [1..7]] where v:=OrbitRepresentatives[i];
        Append(~indices,i);
    end if;
end for;

//decomposing these hyperplane sections and checking the curve components is straightforward
//and it yields only curves as listed  in the paper.

quit;


==> anc/readme.txt <==
Electronic resources for

Explicit computation of symmetric differentials and its application to quasi-hyperbolicity
Nils Bruin, Jordan Thomas, Anthony Várilly-Alvarado

The following files provide an electronic record of the computations supporting
some results in the paper.

* readme.txt -- short description of files included

Script for computations supporting Theorem 1.1 concerning the Barth Sextic surface:

* barthsextic_script.m -- Magma script
* barthsextic.out -- Transcript of computations
* sextic_results.m -- file with intermediate results (produced by script)

Script for computations supporting Theorem 1.2 concerning the Perfect Cuboid surface:

* perfectcuboid_script.m -- Magma script
* perfectcuboid.out -- Transcript of computations


